Downfolding the Su-Schrieffer-Heeger model

Charge-density waves are responsible for symmetry-breaking displacements of atoms and concomitant changes in the electronic structure. Linear response theories, in particular density-functional perturbation theory, provide a way to study the effect of displacements on both the total energy and the electronic structure based on a single ab initio calculation. In downfolding approaches, the electronic system is reduced to a smaller number of bands, allowing for the incorporation of additional correlation and environmental effects on these bands. However, the physical contents of this downfolded model and its potential limitations are not always obvious. Here, we study the potential-energy landscape and electronic structure of the Su-Schrieffer-Heeger (SSH) model, where all relevant quantities can be evaluated analytically. We compare the exact results at arbitrary displacement with diagrammatic perturbation theory both in the full model and in a downfolded effective single-band model, which gives an instructive insight into the properties of downfolding. An exact reconstruction of the potential-energy landscape is possible in a downfolded model, which requires a dynamical electron-biphonon interaction. The dispersion of the bands upon atomic displacement is also found correctly, where the downfolded model by construction only captures spectral weight in the target space. In the SSH model, the electron-phonon coupling mechanism involves exclusively hybridization between the low- and high-energy bands and this limits the computational efficiency gain of downfolded models.

==> plots.py <==
# -*- coding: utf-8 -*-
"""
Downfolding the SSH model 
"""
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.font_manager
from matplotlib.ticker import StrMethodFormatter


linewidth_Scipost = 0.0138*426.79135

# matrix_eps = Eq. 4, here we decompose into constant and linear in alpha terms
def epsilon0(k):
    return np.array([[0,1+np.exp(2j*k)],
                     [1+np.exp(-2j*k),0]])

def g(k):
    return np.array([[0,1-np.exp(2j*k)],
                     [1-np.exp(-2j*k),0]])

def matrix_eps(k,alpha):
    return epsilon0(k)+alpha*g(k)
    
# Lower and upper band via diagonalization of the Hamiltonian
def epsmin(k,alpha):
    return np.linalg.eigvalsh(matrix_eps(k,alpha))[0]    

def epsmax(k,alpha):
    return np.linalg.eigvalsh(matrix_eps(k,alpha))[1]    

# alpha=0 dispersion of the + band
def eps0_analytical(k):
    return 2.*np.cos(k)

# Eq 5
def eps_analytical(k,alpha):
    return -2.*np.sqrt(np.cos(k)**2+alpha**2*np.sin(k)**2)

# arrays with discretized Brillouin Zone
BZ = np.arange(-np.pi/2,np.pi/2,0.01)
# ... and filled part of Brillouin Zone
filled = np.arange(-np.pi/2*0.9,np.pi/2*0.9,0.01)

fontsize=14

plt.figure(figsize=(linewidth_Scipost*0.66,3))
# First plot the dispersion at alpha=0. We can do this analytically
#plt.plot(BZ,[epsmax(k,0.) for k in BZ],color='gray')    
#plt.plot(BZ,[epsmin(k,0.) for k in BZ],color='gray')    
plt.plot(BZ, eps0_analytical(BZ),color='gray',label='$\\alpha=0$')
plt.plot(BZ, -eps0_analytical(BZ),color='gray')

# The filled part of the Brillouin Zone, in thick
thick=5
plt.plot(filled, -eps0_analytical(filled),color='gray',linewidth=thick)
plt.scatter(filled[0],-eps0_analytical(filled[0]),
            marker='s',
            color='gray')    
plt.scatter(filled[-1],-eps0_analytical(filled[-1]),
            marker='s',
            color='gray')    


# Now plot the dispersion for finite alpha
for alpha in [0.25,0.5]:
    
    # Determined from diagonalization
    #curve=plt.plot(BZ,[epsmin(k,alpha) for k in BZ],
    #                   label=f'$\\alpha={alpha}$')    
    #plt.plot(BZ,[epsmax(k,alpha) for k in BZ],
    #             color=curve[0].get_color()) #Same color    

    #Analytical
    curve=plt.plot(BZ,[-eps_analytical(k,alpha) for k in BZ],
                       label=f'$\\alpha={alpha}$')    
    plt.plot(BZ,[eps_analytical(k,alpha) for k in BZ],
                 color=curve[0].get_color()) #Same color    

    plt.plot(filled,[eps_analytical(k,alpha) for k in filled],
                       linewidth=thick,
                       color=curve[0].get_color())    
    
    plt.scatter(filled[0],[eps_analytical(k,alpha) for k in filled][0],
                       marker='s',
                       color=curve[0].get_color())    
    plt.scatter(filled[-1],[eps_analytical(k,alpha) for k in filled][-1],
                       marker='s',
                       color=curve[0].get_color())    
    

    #lower and upper boundaries    
    #plt.plot(BZ,2*np.abs(np.sin(BZ))*alpha,linestyle='--',color=curve[0].get_color())
    #plt.plot(BZ,2*np.abs(np.sin(BZ))*alpha+2*np.cos(BZ),linestyle='-.',color=curve[0].get_color())

font_dict = {'family':'serif', 
             'size': 10}
plt.text(0.04, 0.91, '(b)', transform=plt.gcf().transFigure, fontdict=font_dict)


# plt.text(0.04, 0.91, '(b)', fontsize=14, transform=plt.gcf().transFigure, fontname='Times New Roman')
plt.xlabel(r'$k$')
plt.xticks([-np.pi/2,0,np.pi/2],[r'$-\pi/2$','$0$','$\pi/2$'])
plt.xlim(-np.pi/2,np.pi/2)
plt.ylabel('$\epsilon(k)/t$')
plt.ylim(-2.2,2.2)
plt.legend()
plt.tight_layout()
plt.savefig('article/fig/figDispersion.pdf')
plt.show()

#%% As a function of alpha

plt.figure()
myK = np.pi*0.66
alphas = np.arange(-10,10,0.1)

plt.plot(alphas,[epsmax(myK,alpha) for alpha in alphas])
plt.show()


#%% Total energy -- requires integration over BZ
import scipy.integrate

# parameters for the plot
n = 0.9
ks= 0.8

# substract energy offset to center energies around E=0
energy_offset = -1.2575638531195812

alphamax=0.5
ylim = [-1.270-energy_offset,-1.240-energy_offset]
xlim = [-alphamax,alphamax]

figsize_x = linewidth_Scipost/2.0
figsize_y = 2.5
fig=plt.figure(figsize=(figsize_x ,figsize_y))

def Eel(alpha,N):
    kf = N * np.pi/2
    return scipy.integrate.quad(lambda k: eps_analytical(k,alpha),-kf,kf)[0]/np.pi

def Ebare(alpha,ks):
    return ks*alpha**2

def Etotal(alpha,N,ks):
    return Eel(alpha,N)+Ebare(alpha,ks)

# Eq. 12
def harmonic_screening(N):
    kf = N * np.pi/2
    return -2*scipy.integrate.quad(
            lambda k: np.sin(k)**2/np.cos(k),-kf,kf
            )[0]/np.pi
    

alpharange=np.linspace(-alphamax,alphamax,2001,endpoint=True)

energies = np.array([(alpha,Etotal(alpha,n,ks)) for alpha in alpharange])
bare = np.array([(alpha,Ebare(alpha,ks)+Eel(0,n)) for alpha in alpharange])

coefficient = 2*ks+harmonic_screening(n)
screened = np.array([(alpha,0.5*coefficient*alpha**2+Eel(0,n)) for alpha in alpharange])


plt.plot(energies[:,0],energies[:,1]-energy_offset,label='$E(\\alpha)$')
plt.plot(screened[:,0],screened[:,1]-energy_offset,label='harmonic')
plt.plot(bare[:,0],bare[:,1]-energy_offset,label='bare')

# Find the minimum of the total energy
minimum = np.argmin(energies[:,1])
other = len(alpharange)-1-minimum
# and annotate it

energies[minimum][1] = energies[minimum][1] - energy_offset
plt.annotate('',
             xy=energies[minimum],
             xytext=energies[minimum]+[0,0.005],
             arrowprops=dict(facecolor='black', shrink=0.05),
             horizontalalignment='center')

energies[other][1] = energies[other][1] - energy_offset
plt.annotate('',
             xy=energies[other],
             xytext=energies[other]+[0,0.005],
             arrowprops=dict(facecolor='black', shrink=0.05),
             horizontalalignment='center')

font_dict = {'family':'serif', 
             'size': 10}
plt.text(0.1, 0.90, '(a)', transform=plt.gcf().transFigure, fontdict=font_dict)
plt.xlabel(r'$\alpha$')
plt.ylabel(r'$E/t$', labelpad=-5)
#plt.gca().yaxis.set_major_formatter(StrMethodFormatter('{x:,.2f}')) # 2 decimal places
plt.yticks(fontsize=7)
plt.xticks(fontsize=7)
plt.ylim(ylim)
plt.xlim(xlim)
# plt.legend(prop={'size': 6}, ncol=3)
plt.legend(frameon=False, prop={'size': 5.6})
# plt.title(f'$k_s/t={ks}$, $\\langle n\\rangle ={n}$')
plt.tight_layout()
plt.savefig('article/fig/figEnergyLandscape.pdf')
# plt.show()

#%% Total energy including 4th order -- requires integration

# parameters for the plot
n = 0.9
ks= 0.4

alphamax=0.5
ylim = [-1.270,-1.240]
xlim = [0,alphamax]

plt.figure()

def Eel(alpha,N):
    kf = N * np.pi/2
    return scipy.integrate.quad(lambda k: eps_analytical(k,alpha),-kf,kf)[0]/np.pi

def Ebare(alpha,ks):
    return 2*ks*alpha**2

def Etotal(alpha,N,ks):
    return Eel(alpha,N)+Ebare(alpha,ks)

# Eq. 12
def harmonic_screening(N):
    kf = N * np.pi/2
    return -2*scipy.integrate.quad(
            lambda k: np.sin(k)**2/np.cos(k),-kf,kf
            )[0]/np.pi

# Eq. 13            
def anharmonic_screening(N):
    kf = N * np.pi/2
    return +1/4.*scipy.integrate.quad(
            lambda k: np.sin(k)**4/np.cos(k)**3,-kf,kf
            )[0]/np.pi
            
    

alpharange=np.linspace(0,alphamax,2001,endpoint=True)

energies = np.array([(alpha,Etotal(alpha,n,ks)) for alpha in alpharange])

coefficient = ks+harmonic_screening(n)
h4 = anharmonic_screening(n)
screened4 = np.array([(alpha,
                      Eel(0,n)
                      +0.5*coefficient*alpha**2
                      +h4*alpha**4
                      ) for alpha in alpharange])


plt.plot(energies[:,0],energies[:,1],label='$E(\\alpha)$')
plt.plot(screened[:,0],screened[:,1],label='harmonic')
plt.plot(screened4[:,0],screened4[:,1],label='anharmonic to power 4')

plt.xlabel(r'$\alpha$')
plt.ylabel(r'$E/t$')
plt.ylim(ylim)
plt.xlim(xlim)
plt.legend()
plt.title(f'$k_s/t={ks}$, $\\langle n\\rangle ={n}$')
plt.tight_layout()
plt.savefig('article/fig/figEnergyLandscape_anharmonic')
plt.show()

#%% Diff between fourth order and exact, log scale, with reference line
plt.figure()
plt.plot(energies[2:,0],screened[2:,1]-energies[2:,1],label='diff')

plt.plot(energies[2:,0],energies[2:,0]**6,label=r'$\alpha^6$')
plt.yscale('log')
plt.xscale('log')
plt.legend()
plt.show()

#%%

plt.plot(energies[:,0],energies[:,1]-screened[:,1],label='$E(\\alpha)$')


#%% Diagonalize epsilon and find g
inv = np.linalg.inv

def U(k):
    return np.array([[1,1],[-np.exp(-1j*k),+np.exp(-1j*k)]])/np.sqrt(2)


for k in [0.3,]:
    print("diagonalize epsilon",inv(U(k)) @ epsilon0(k) @ U(k))
    print("eps+",eps0_analytical(k))
    print("transform g")
    print(inv(U(k)) @ g(k) @ U(k))
    print(np.array([[0,-2j*np.sin(k)],[2j*np.sin(k),0]]))
    print(np.linalg.eigvalsh(g(k)))

#%% Phase diagram
# Calculate the phase boundary, defined by 4*k_s+harmonic_screening(n)==0
points = np.array([(density, -0.5*harmonic_screening(density)) for density in np.linspace(0,0.99,1000)])

plt.figure(figsize=(figsize_x ,figsize_y))
stable=plt.fill_between(points[:,1],points[:,0],alpha=0.2,color='C0')
unstable=plt.fill_between(points[:,1],points[:,0],max(points[:,0]),alpha=0.2,color='C1')
plt.plot(points[:,1],points[:,0],color='black')

plt.text(0.5*2,0.5,'No instability',color='C0')
# plt.text(0.05,0.9,'Peierls instability',color='C1', fontsize=5)
# plt.text(0.05,0.9,'CDW',color='C1')
plt.text(0.05*2,0.9,'Peierls',color='C1')
plt.text(0.05*2,0.80,'CDW',color='C1')




plt.xlabel(r'$k_S/t$')
plt.ylabel(r'$\langle n \rangle$')
plt.yticks(fontsize=7)
plt.xticks(fontsize=7)

plt.xlim(xmin=0,xmax=max(points[:,1]))
plt.ylim(ymin=0,ymax=max(points[:,0]))

#Marker
plt.plot([0.8,],[ 0.9,],marker='*', markersize=5, color='black')

font_dict = {'family':'serif', 
             'size': 10}
plt.text(0.1, 0.9, '(b)', transform=plt.gcf().transFigure, fontdict=font_dict)
plt.tight_layout()
plt.savefig('article/fig/figPhaseDiagram.pdf')
plt.show()

#%% DOS

def Gtrue(energy,k,alpha, eta=0.001):
    sign = np.sign(energy)
    return 1./(energy - eps_analytical(k,alpha)+1j*eta*sign )

def Gpert(energy,k,alpha, eta=0.001):
    sign = +1
    return -1./np.pi*1./(energy - np.linalg.eigvalsh(epsilon0(k)+alpha*g(k))[0]+ 1j*eta*sign )

def Sigma(energy,k,alpha,eta=0.001):
    return 4*alpha**2*np.sin(k)**2 / (energy-eps0_analytical(k) + 1j*eta)

def Gsingle(energy,k,alpha, eta=0.001):
    sign = +1
    return -1./np.pi*1./(energy + eps0_analytical(k)-Sigma(energy,k,alpha,eta)+ 1j*eta*sign )


linewidth_Scipost = 0.0138*426.79135
figsize_x = linewidth_Scipost*0.52
figsize_y = 2.70
fig=plt.figure(figsize=(figsize_x ,figsize_y))


eta=0.05
kfactor=0.9
thisk=np.pi/2*kfactor
alphas = [0.5,]
for alpha in alphas:
    data_lower = np.array([(energy,Gpert(energy,thisk,alpha,eta).imag) for energy in np.linspace(-2,2,10001)])
    data_upper= np.array([(energy,Gpert(-energy,thisk,alpha,eta).imag) for energy in np.linspace(-2,2,10001)])
    
    data2 = np.array([(energy,Gsingle(energy,thisk,alpha,eta).imag) for energy in np.linspace(-2,2,10001)])
    
    data_undistorted = np.array([(energy,Gsingle(energy,thisk,0,eta).imag) for energy in np.linspace(-2,2,10001)])
    
    exact=plt.plot(data_lower[:,0],data_lower[:,1],label='Two-band model: lower band',c='C0')
    plt.plot(data_upper[:,0],data_upper[:,1],label='Two-band model: upper band',c='C2')
    plt.plot(data2[:,0],data2[:,1],linestyle='--',label='Downfolded model',c='C1')
    plt.plot(data_undistorted[:,0],data_undistorted[:,1],linestyle='--',label='Downfolded model ($\\alpha=0$)',c='gray')
    plt.arrow(eps_analytical(thisk, alpha),0,0,0.5)
    plt.arrow(-eps_analytical(thisk, alpha),0,0,0.5)
    
    
    arrow_y = 0.9
    arrow_delta_x = 0.3
    # left
    plt.annotate('',
             xy=[-0.55 - arrow_delta_x,arrow_y],
             xytext=[-0.55,arrow_y],
             # arrowprops=dict(edgecolor='gray', facecolor='white', linestyle='--', shrink=0.05),
             arrowprops=dict({'arrowstyle':'->', 'lw':1, 'shrinkA': 0.001}, edgecolor='gray', facecolor='white', linestyle='--'),
             horizontalalignment='center')
    # right
    plt.annotate('',
             xy=[-0.05+arrow_delta_x,arrow_y],
             xytext=[-0.05,arrow_y],
             arrowprops=dict({'arrowstyle':'->', 'lw':1, 'shrinkA': 0.001}, edgecolor='gray', facecolor='white', linestyle='--'),
             horizontalalignment='center')


font_dict = {'family':'serif', 
             'size': 10}
plt.text(0.02, 0.84, '(b)', transform=plt.gcf().transFigure, fontdict=font_dict)
plt.xlim(-1.5,1.5)
plt.xlabel('$E/t$')
plt.ylabel('$A(E,k)$')
plt.yticks(fontsize=7)
plt.xticks(fontsize=7)
plt.text(0.40,1.65,
         f'$\\alpha={alpha}$\n$k={kfactor} \\,\\cdot\\, \\pi/2$',
         horizontalalignment='center', fontsize=8,
         )
# plt.legend(loc=(0.40,0.65),frameon=False, prop={'size': 4.6})
plt.legend(frameon=False, prop={'size': 4.8}, ncol=2, bbox_to_anchor=(0.1, 1.10, 1., .1))
plt.tight_layout()
plt.savefig('article/fig/figDos.pdf')
plt.show()

#%% True spectrum
alpha=0.5
eta=0.05

kpoints = 501
epoints = 301
spectral_map = np.array([(energy,k,Gsingle(energy,np.pi/2*k,alpha,eta).imag) for energy in np.linspace(-2.2,2.2,epoints) for k in np.linspace(-1,1,kpoints)]).reshape(epoints,kpoints,3)

#%% Plot
figsize_x = linewidth_Scipost*0.52
figsize_y = 2.5
fig=plt.figure(figsize=(figsize_x ,figsize_y))
font_dict = {'family':'serif', 
             'size': 10}
plt.text(0.02, 0.91, '(a)', transform=plt.gcf().transFigure, fontdict=font_dict)



plt.xlim(-1,1)
ylim_min=-2.2
ylim_max= 2.2
plt.ylim(ylim_min,ylim_max)
kfactor_line=np.array((ylim_min, ylim_max))

plt.plot((kfactor,kfactor), kfactor_line, linewidth=1, linestyle='--', color='gray')
# plt.plot((kfactor,kfactor), (-1.028, 1.028), marker='x',linestyle="None",  color='gray')

plt.yticks(fontsize=7)
plt.xticks(fontsize=7)
plt.pcolormesh(spectral_map[:,:,1],spectral_map[:,:,0],spectral_map[:,:,2],cmap=plt.cm.get_cmap('inferno')).set_rasterized(True)
#plt.scatter(spectral_map[:,1],spectral_map[:,0],c=spectral_map[:,2],cmap=plt.cm.get_cmap('inferno'),s=0.01)
plt.xlabel('$k$')
plt.ylabel('$E/t$')
plt.xticks([-1,0,1],[r'$-\pi/2$','0',r'$\pi/2$'])
plt.title(f'$A(E,k)$ at $\\alpha={alpha}$', fontsize=8)
plt.tight_layout()
plt.savefig('article/fig/figSpectral.pdf')
plt.show()

